Rare Gate Disagreements Can Limit Plasticity: When Gradient Flow Mispredicts Finite-Batch SGD

Population gradient flow is a common tool for reasoning about how neural networks adapt, including after pretraining. We show that it can mispredict finite-batch stochastic gradient descent (SGD) qualitatively, and we trace the discrepancy to a specific mechanism. In a two-unit ReLU regression, a source task drives the two neurons toward positive proportionality and a target task rewards separating them. After source training for time $T$, gradient flow recovers on the target in time linear in $T$. Online SGD with batch size $b$ and step size $\eta$ in both phases instead fails with high probability throughout a horizon of order $e^{c/\eta}$ once $T \gtrsim \log(b/\eta)$, uniformly on an explicit set of initializations with Gaussian probability above one percent. For each fixed $T$, small-step SGD still recovers, so the failure requires the joint limit of small steps and long pretraining. At the target clone, the population instability is carried entirely by inputs on which the two ReLU gates disagree. For units at angle $\delta$ these inputs form a wedge of probability $\delta/\pi$, and weight decay shrinks the angle exponentially during pretraining. On every other input both units receive the same random linear update, which contracts their separation in conditional expectation. Bounding the cumulative probability of sampling the wedge along the exact online recursion, without a diffusion approximation, shows that recovery with fixed probability from an identical source-gradient-flow checkpoint, within $e^{c/\eta}$ updates, requires $Nb \gtrsim e^{\lambda T}$ target samples and batch size $b \gtrsim \eta e^{\lambda T}$, where $N$ counts updates and $\lambda$ is the weight decay. In simulations, recovery is approximately a function of the disagreement budget $b\delta/\eta$ and saturates in the horizon.

==> anc/README.md <==
# Code for "Rare Gate Disagreements Can Limit Plasticity: When Gradient Flow Mispredicts Finite-Batch SGD"

C++17 code for every simulation in the paper. `model.hpp` implements the two-unit model of
Section 3: inputs uniform on the disk of radius 2, the exact population risk, Euler steps of the
population gradient flow ("GD"), minibatch SGD with fresh samples, and the balanced checkpoints.
Each driver prints CSV to standard output; the header comment of each file states its settings.

## Build and run

```sh
for f in *.cpp; do c++ -O3 -std=c++17 -ffp-contract=off "$f" -o "${f%.cpp}"; done

./paired_checkpoint 64 200   > paired_checkpoint_H200.csv   # Fig. 2, Fig. 3(a) diamonds, Table 1
./checkpoint_sweep 64 200    > checkpoint_sweep_H200.csv    # Fig. 3(a) constructed checkpoints
./long_horizon 128 2000      > long_horizon.csv             # Fig. 3(b), Table 2
./fig1data                   > fig1data.csv                 # Fig. 1(b-d)
./population_convergence     > population_convergence.csv   # GD step halving, App. J
for eta in 0.004 0.002 0.001 0.0005 0.00025; do
  ./joint_sweep $eta         > joint_sweep_eta$eta.csv      # Fig. 4
done
./controls                   > controls.csv                 # Fig. 5, App. K
```

Run from this directory: drivers that start from Gaussian initializations read
`initializations.csv`, the 64 saved draws from D_0. All runs take about half an hour on one core.
Recovery is the first time the target risk reaches 0.4; hitting times of -1 mean no recovery
within the horizon.

## Reproducibility

Inputs come from `std::mt19937_64` with fixed seeds set in each file. The target SGD stream
depends on the initialization and the source time T, not on the source optimizer, so checkpoints
from source SGD and source GD meet the same target samples.

`-ffp-contract=off` prevents fused multiply-adds, which would change trajectories on hardware
with FMA. With this flag, x86-64 Linux (clang 18 or gcc 13) reproduces the paper's records for
`paired_checkpoint`, `checkpoint_sweep`, `long_horizon`, `fig1data` and `controls` byte for byte.
`joint_sweep` and `population_convergence` can differ in the last digits of angles through the
math library, with the same hitting times and disagreement counts. `std::normal_distribution`
is implementation-defined, so `export_initializations` reproduces `initializations.csv` only
with libc++; the other drivers read the saved file.

## Small angles

`gap` computes the angle between the hidden vectors as a difference of two `atan2` values, so its
resolution is about 1e-15. Unrecovered angles decay at rate λ and reach this
resolution near t ≈ 460 for δ0 = 1e-5, which is why long-horizon recovery is reported through
t = 450; the last recovery in `long_horizon` occurs at t = 112.1. Rerunning `long_horizon` to
t = 1000 with the scalar type in `model.hpp` changed to `long double` (80-bit on x86-64) gives
the same recovery and first-disagreement times in all 640 runs.


==> anc/checkpoint_sweep.cpp <==
// Constructed balanced checkpoints (Figure 3a, orange markers): 24 cells
// eta in {0.01,0.002} x b in {1,16,64} x delta0 in {1e-2,...,1e-5}, 64 streams each, H=200,
// risk checked every update. pop_hit is the population-GD hitting time from the same checkpoint.
// Usage: checkpoint_sweep [streams=64] [H=200] > checkpoint_sweep_H200.csv
#include "model.hpp"
int main(int argc, char** argv) {
  int seeds = argc > 1 ? atoi(argv[1]) : 64; double H = argc > 2 ? atof(argv[2]) : 200;
  printf("eta,batch,delta,seed,hit_time,final_risk,final_gap,disagreements,first_disagreement,exact_hidden_collinearity,nonfinite,pop_hit\n");
  for (double eta : {.01, .002}) for (int batch : {1, 16, 64}) for (double delta : {.01, .001, .0001, .00001}) {
    P init = balanced(delta), pop = init; double phit = -1; long steps = std::lround(H / eta);
    for (long n = 0; n <= steps; n++) { if (risk(pop) <= .4) { phit = n * eta; break; } if (n < steps) population_step(pop, eta, false); }
    for (int seed = 0; seed < seeds; seed++) {
      P z = init; SGD opt(120034 + seed, eta, batch); double hit = -1, first = -1; int exact = 0, bad = 0;
      for (long n = 0; n <= steps; n++) {
        double r = risk(z); if (!std::isfinite(r)) { bad = 1; break; } if (r <= .4) { hit = n * eta; break; }
        if (n < steps) {
          opt.step(z, false);
          if (first < 0 && opt.disagreement > 0) first = (n + 1) * eta;
          if (z[0][1] * z[1][2] == z[0][2] * z[1][1]) exact = 1;
        }
      }
      printf("%.6g,%d,%.8g,%d,%.8g,%.17g,%.17g,%lld,%.8g,%d,%d,%.8g\n", eta, batch, delta, seed, hit, risk(z), gap(z),
             opt.disagreement, first, exact, bad, phit);
      fflush(stdout);
    }
  }
}


==> anc/controls.cpp <==
// Weight-decay and parameter-noise controls (Figure 5, Appendix K). Balanced checkpoint at
// amplitude 0.9; only the target phase varies. b=16, eta=0.01, H=1000, 128 runs per setting;
// input seeds 880000+s are shared across settings, noise seeds 6660000+s.
// Weight-decay arm: target lambda in {0,0.01,0.05}, delta0 in {1e-5,1e-6}; runs stop at recovery.
// Noise arm: lambda=0.05, delta0=1e-5; after every SGD step unit i receives s*sqrt(eta)*xi_i,
// xi ~ N(0,I_3), independent across units ('indep') or shared ('shared'); runs continue to H.
// Usage: controls > controls.csv
#include "model.hpp"
int main() {
  const double eta = .01, H = 1000; const int b = 16, S = 128; long steps = std::lround(H / eta);
  printf("arm,lam,delta0,mode,sigma,seed,hit,first_dis,n_dis,gap100,gap250,gap500,gap1000,risk_final,risk_tail,B_final,pop_hit\n");
  struct Cell { const char* arm; double lam, d0; const char* mode; double sig; };
  std::vector<Cell> cells;
  for (double l : {0., .01, .05}) for (double d : {1e-5, 1e-6}) cells.push_back({"lambda", l, d, "none", 0});
  cells.push_back({"noise", .05, 1e-5, "none", 0});
  for (double s : {1e-7, 1e-6, 1e-5}) for (const char* m : {"indep", "shared"}) cells.push_back({"noise", .05, 1e-5, m, s});
  for (auto c : cells) {
    lam = c.lam; P ck = balanced(c.d0);
    double ph = -1;
    { P z = ck; for (long n = 0; n <= steps; n++) { if (risk(z) <= .4) { ph = n * eta; break; } if (n < steps) population_step(z, eta, false); } }
    bool stop = std::string(c.arm) == "lambda";
    for (int s = 0; s < S; s++) {
      P z = ck; SGD opt(880000 + s, eta, b); std::mt19937_64 ng(6660000 + s); std::normal_distribution<double> nd;
      double hit = -1, first = -1, g[4] = {-1, -1, -1, -1}, tail = 0; int nt = 0; long marks[4] = {10000, 25000, 50000, 100000};
      for (long n = 0; n <= steps; n++) {
        for (int m = 0; m < 4; m++) if (n == marks[m]) g[m] = gap(z);
        if (n % 10 == 0) { double r = risk(z); if (hit < 0 && r <= .4) { hit = n * eta; if (stop) break; } }
        if (n >= 90000 && n % 1000 == 0) { tail += risk(z); nt++; }
        if (n < steps) {
          opt.step(z, false); if (first < 0 && opt.disagreement > 0) first = (n + 1) * eta;
          if (c.sig > 0) {
            double sd = c.sig * std::sqrt(eta);
            if (std::string(c.mode) == "shared") { for (int j = 0; j < 3; j++) { double x = sd * nd(ng); z[0][j] += x; z[1][j] += x; } }
            else for (int i = 0; i < 2; i++) for (int j = 0; j < 3; j++) z[i][j] += sd * nd(ng);
          }
        }
      }
      double B = z[0][0] * std::hypot(z[0][1], z[0][2]) + z[1][0] * std::hypot(z[1][1], z[1][2]);
      printf("%s,%g,%g,%s,%g,%d,%.6g,%.6g,%lld,%.6g,%.6g,%.6g,%.6g,%.8g,%.8g,%.6g,%.6g\n", c.arm, c.lam, c.d0, c.mode, c.sig, s,
             hit, first, opt.disagreement, g[0], g[1], g[2], g[3], risk(z), nt ? tail / nt : -1, B, ph);
      fflush(stdout);
    }
  }
}


==> anc/export_initializations.cpp <==
// Writes initializations.csv: 64 Gaussian draws conditioned on D_0 (Section 3).
// std::normal_distribution is implementation-defined, so this file reproduces the saved
// vectors only with the standard library used for the paper (libc++); all other drivers
// read the saved vectors.
#include "model.hpp"
int main() {
  std::mt19937_64 gen(8675309);
  printf("seed,a1,w11,w12,a2,w21,w22\n");
  for (int i = 0; i < 64; i++) {
    P z = draw(gen); printf("%d", i);
    for (auto& unit : z) for (double v : unit) printf(",%.17g", v);
    printf("\n");
  }
}


==> anc/fig1data.cpp <==
// Figure 1(b-d): initialization 0, eta=1e-3, b=16. Source SGD and source GD for T=400, recorded
// every time unit; then target GD and four target SGD streams from the source-SGD checkpoint for
// 100 time units, recorded every 0.25. Rows: A,phase,run,stream,t,gap,risk. Each target SGD
// stream ends with a row D,stream,disagreements (sampled inputs on which the gates differ).
#include "model.hpp"
int main() {
  P init = load_inits()[0]; double eta = .001; int b = 16;
  P zs = init, zg = init; SGD src(20260921, eta, b); long ns = std::lround(400 / eta), rec = std::lround(1 / eta);
  for (long n = 0; n <= ns; n++) {
    if (n % rec == 0) {
      printf("A,source,SGD,0,%.6g,%.6g,%.8g\n", n * eta, gap(zs), risk(zs));
      printf("A,source,GD,0,%.6g,%.6g,%.8g\n", n * eta, gap(zg), risk(zg));
    }
    if (n < ns) { src.step(zs, true); population_step(zg, eta, true); }
  }
  double H = 100; long steps = std::lround(H / eta); rec = std::lround(.25 / eta);
  P z = zs;
  for (long n = 0; n <= steps; n++) {
    if (n % rec == 0) printf("A,warmSGDsrc,GD,0,%.6g,%.6g,%.8g\n", n * eta, gap(z), risk(z));
    if (n < steps) population_step(z, eta, false);
  }
  for (int s = 0; s < 4; s++) {
    P z = zs; SGD opt(5150 + s, eta, b);
    for (long n = 0; n <= steps; n++) {
      if (n % rec == 0) printf("A,warmSGDsrc,SGD,%d,%.6g,%.6g,%.8g\n", s, n * eta, gap(z), risk(z));
      if (n < steps) opt.step(z, false);
    }
    printf("D,%d,%lld\n", s, opt.disagreement);
  }
}


==> anc/initializations.csv <==
seed,a1,w11,w12,a2,w21,w22
0,0.012646381258543464,1.2855871184211176,0.30061464345642114,0.28502864072987327,0.79218852562813513,-1.9232400785737314
1,0.17697486104073107,0.22294083885018093,0.70485311697094177,0.2005383048486295,2.2105841041813394,-0.19078546975383334
2,0.28951303332208278,0.41539556859408105,-0.70939462874895609,0.099661701705957464,1.4664674312612707,0.77941187840765835
3,0.12082834350731166,1.0171655935382582,0.83066991707675875,0.092141284745123508,1.6720513443775353,-0.44460714244474747
4,0.21915139273138856,1.3344545056966182,-0.43745602879229278,0.39888915113137291,-0.64323622152853532,0.42355606987471306
5,0.21865277281777795,1.1967336374845405,1.3352324599018295,0.23819076156717445,0.58278033079641045,-0.62298751110529893
6,0.21185358794521961,0.72696386376485311,-0.26485729341016173,0.42283596957889202,0.33527065226124986,1.1486250248306138
7,0.16868706340499864,0.92384588904724207,-0.36770486796811541,0.23492265013588154,-0.77224738093580592,0.68743840944170875
8,0.05731014060694592,-0.060079933647922093,-1.082912370135263,0.38713994311479361,0.38203827649211247,0.90302249218694508
9,0.054085972137416914,0.57290247461974697,0.84347355586767914,0.12279851408931929,0.39289885173122585,-0.48854034336915186
10,0.15085872123388042,-0.53382847104436626,1.124312026988745,1.0600895943007778,0.42233965302456744,-0.30311493790183275
11,0.53515975922234682,0.71557583235160127,-0.27118417822239338,0.19015178011939041,0.91110997431413199,0.64434450030549117
12,0.39104377878343216,0.22343843565665431,-0.48468664164273534,0.2480711370065434,1.3112707487200506,0.45937730500732876
13,0.28221054667371165,-0.62977083138283496,-1.5269360710038022,0.2383092812469681,0.61051019918803107,0.24903338978076828
14,0.53747768646398864,0.44036299044018745,0.42001979739691409,0.31471659127442686,-0.011393529640618173,-0.11346953253152109
15,0.21893262379382911,0.64824140466196301,-1.4355423830245662,0.13688344700785426,0.94744892519753887,1.1273203178863829
16,0.025533284769742173,0.71129701710689575,-0.15184737474846885,0.75721374579695677,0.23657777243791345,0.02854267037157485
17,0.21033625147111329,0.10865415894819076,-0.49862987051861829,0.27353351560484451,-0.032163147559840108,1.5425868614222562
18,0.27299477367574726,-0.059123234660844154,0.76965824580058861,0.62799474509260178,0.52647577836403547,-0.52734520284839403
19,0.19349066036794854,0.38214812436593559,-0.34084672007492528,0.021116796727341357,0.29415405269210382,1.0270012718455508
20,0.19777512760111698,-2.6313677990824429,1.1303476856274364,0.12455644842455738,0.45469932470378083,-0.10184244852315724
21,0.04053041377758948,0.82024228518934683,-0.45505864441197802,0.18648216337988852,-0.7609573305062316,0.74424339747184221
22,0.36034965609609021,0.9425757621694536,0.097607982221118217,0.068757803689727504,0.44738382132193311,-1.2526041779282977
23,0.068759576311944848,0.43928440639256006,-1.0246844531786015,0.15674663092207211,1.1686282243025112,0.13518298627131381
24,0.32597004189967316,0.46229322064958717,-0.42756281695241399,2.5435424086093126,-0.094584880221765588,0.17760043835514205
25,0.33435678415372794,-0.71547110958986881,-0.34067989774028518,0.45650432603393121,1.0464420265339613,0.048091598880837277
26,0.65741928639325475,-0.39909617842326905,-0.35406377853196747,0.9334074646976932,0.15861265910971153,0.062486669912821938
27,0.30507599686244469,-0.24591025953237949,-1.1905095674002888,0.1088100435686311,0.65134041720705249,0.651612429456919
28,0.12114003171252993,-0.052497468013682408,1.3791766148391813,0.16751155805335957,0.74627491398334744,-0.21671230967852131
29,0.71360611471865931,0.030444256939037059,-0.047630173236340625,1.0500124716393135,0.014392961936958161,0.07588780263386645
30,1.0824137498079753,0.46530317127284104,-0.054014362055317025,0.64492588291723607,-0.16331869614782085,0.31903077817664033
31,0.29714326536827645,0.20784588038866661,-0.51444222030680753,0.19729768453797639,-0.16381861357873925,0.87341021892984683
32,0.63634000370024257,0.31467591228095776,-0.73315204188412209,0.11721143440583913,2.00075828194585,0.43161754737620039
33,0.21007503182375736,0.33739162806668616,0.01767711252190279,0.3062649696041822,-0.55254935661528537,-0.93818502690093175
34,0.49177919747410603,-0.03053959691893237,-0.27604301365132461,0.15904000149926942,0.89245619081087268,0.43555637344299536
35,0.31842301096430115,1.004319830512749,-0.97913291544245418,0.32376839315126937,0.42346949472454615,0.25872331305516622
36,0.36273319077287203,0.68970002472569336,0.81328517150511648,0.14672826389173541,-0.75632362441666356,-1.4991694831045577
37,0.096432417902029652,-0.4003226451359202,-0.97822451963490531,0.40838064513849215,0.93489740961276602,0.62865028933919953
38,0.0048906865048704146,0.77594773446063214,-0.066603482619605844,0.072209315321775838,0.96252223960258709,0.078313676007406435
39,0.10010754209572695,-0.24515743384531166,-0.35558293480485653,0.017553628001392804,0.85388932193934242,0.084927245496968479
40,0.023611275215834886,0.50376455826554944,-0.88617438362297862,1.0702759531336892,0.41492669939188415,0.31458974708849757
41,0.22766295698189593,1.8894573451915397,1.0111422510890122,0.0036186835390390319,0.28505728812572145,-2.3039137466209287
42,0.33198428474509306,0.35388207566937613,0.95581442924762117,0.19126169504386237,1.0023151719245798,-0.39945885226222055
43,0.56545215285040384,0.24757133005685683,0.037598868861873976,0.46321189099078308,0.60919559959207992,-0.28094967482935057
44,0.90013655688742689,0.23417949492946907,0.13319060080134887,0.19440496087820014,1.3929622790494862,-1.1838438243855733
45,0.21335782035294615,0.86287029576149044,0.19104099497354191,1.3138154951415062,0.13857532063802022,-0.19683404047047742
46,0.058540348995907203,0.28681018523027768,0.15012776409524628,0.57602668082931408,-0.15614212907536582,-0.27684227411635026
47,1.6936658190500606,0.1593931919662013,0.34881999008868136,0.082123277115612112,-0.1743874723753143,-0.45754543940844433
48,0.14988224958584595,-0.10636466586091992,0.41589737470261046,0.30031788239403134,0.82266978895820819,-0.074535370546198562
49,0.39245606825514145,0.23959928714674245,-0.023649261953703194,0.38559279217214587,-0.63217001464485456,1.3161141140411468
50,0.14086617962330536,0.048405901106440788,0.0511600762942509,0.21051301662711538,0.06860641283573074,-1.9990356137224128
51,0.20231904263976661,0.2041356798172238,1.4362126848712895,0.091370711497589269,1.1895681342308895,-2.6735304368756987
52,0.14206730221913724,0.42349442277313065,1.0433369626784845,1.3683700950419408,0.00097094408103934381,-0.073175833574569291
53,0.14630232028246284,0.24631666245737213,0.16690134580406837,1.246047412467278,0.16106728932208519,-0.26062443312792183
54,0.24768294980900682,1.0583176957398399,0.40736289960260569,0.99337118100862976,-0.34419939518928777,-0.24343201146863638
55,0.69188621144789619,0.091869715915808933,-0.019566725171088255,0.50973423435060961,-0.99874718833326326,0.23309877657179273
56,0.21023673694244541,0.50347876590620455,-1.2320153725415799,0.15347510927815053,2.3974899210367688,0.40459458450454777
57,0.34369332077553194,0.87192580178677859,-0.006342025837949134,0.28114868929824599,0.23982109144798472,1.5756255847098837
58,0.76826045511770513,0.88227989423148079,-0.043643059518060162,0.060267227627520001,0.35878983002018822,0.13885195917162055
59,0.19445349731618639,1.6473557075564267,-0.62821323781933691,0.29155024658010009,0.7665526148145495,0.14009376064950857
60,0.33909980851809629,0.48060873764344492,0.67365413532488705,0.48843970458474351,0.84853181533105304,-0.42224433203353001
61,0.2105327294505118,0.88539412566864917,0.11518979662614431,0.18582832921907702,-1.844780884570743,-1.7695944929831362
62,0.36583476215871008,1.037383534770175,0.2231275532815378,0.44339059678267767,0.52442671722804035,-0.32544219155069248
63,0.41199788390199354,-0.34607638300395194,0.55475751735271961,0.18000309808433448,0.10813707041241793,-0.031471329846955491


==> anc/joint_sweep.cpp <==
// Joint dependence on T and eta (Figure 4): SGD in both phases from the 64 saved initializations,
// b=16. One source trajectory per (initialization, eta) with checkpoints at T=0,25,...,400; from
// each, a fresh target stream through H=200, risk checked every ten updates.
// Usage: joint_sweep eta > joint_sweep_eta<eta>.csv, eta in {0.004,0.002,0.001,0.0005,0.00025}
#include "model.hpp"
int main(int argc, char** argv) {
  if (argc < 2) { fprintf(stderr, "usage: joint_sweep eta\n"); return 1; }
  double eta = atof(argv[1]); const int b = 16; const double H = 200;
  std::vector<P> init = load_inits();
  printf("eta,batch,seed,T,start_gap,hit_time,disagreements\n");
  int eidx = (int)std::lround(std::log2(eta / 2.5e-4));
  for (size_t s = 0; s < init.size(); s++) {
    P z = init[s]; SGD src(3100000 + 1000 * eidx + s, eta, b); long n = 0;
    for (int T = 0; T <= 400; T += 25) {
      long target = std::lround(T / eta);
      while (n < target) { src.step(z, true); n++; }
      P y = z; SGD tg(5200000 + 100000 * eidx + 1000 * s + T, eta, b); long steps = std::lround(H / eta); double hit = -1;
      for (long m = 0; m <= steps; m++) {
        if (m % 10 == 0 && risk(y) <= .4) { hit = m * eta; break; }
        if (m < steps) tg.step(y, false);
      }
      printf("%g,%d,%zu,%d,%.10g,%.6g,%lld\n", eta, b, s, T, gap(z), hit, tg.disagreement);
      fflush(stdout);
    }
  }
}


==> anc/long_horizon.cpp <==
// Long horizons (Figure 3b, Table 2): five constructed settings, eta=0.01,
// 128 new streams each, risk checked every ten updates. Records the angle at t=1,10,100,1000
// for runs not yet recovered (-1 otherwise). The paper reports t <= 450: unrecovered angles
// reach double-precision resolution near t=460.
// Usage: long_horizon [streams=128] [H=2000] > long_horizon.csv
#include "model.hpp"
int main(int argc, char** argv) {
  int seeds = argc > 1 ? atoi(argv[1]) : 128; double H = argc > 2 ? atof(argv[2]) : 2000;
  printf("eta,batch,delta,seed,hit_time,first_disagreement,disagreements,gap1,gap10,gap100,gap1000,final_risk,nonfinite\n");
  struct Cfg { double eta; int b; double delta; };
  std::vector<Cfg> cfgs = {{.01, 1, 1e-3}, {.01, 16, 1e-4}, {.01, 64, 1e-4}, {.01, 16, 1e-5}, {.01, 64, 1e-5}};
  for (auto c : cfgs) {
    P init = balanced(c.delta); long steps = std::lround(H / c.eta);
    for (int seed = 0; seed < seeds; seed++) {
      P z = init; SGD opt(777000 + seed, c.eta, c.b); double hit = -1, first = -1, g[4] = {-1, -1, -1, -1}; int bad = 0;
      long marks[4] = {std::lround(1 / c.eta), std::lround(10 / c.eta), std::lround(100 / c.eta), std::lround(1000 / c.eta)};
      for (long n = 0; n <= steps; n++) {
        for (int m = 0; m < 4; m++) if (n == marks[m]) g[m] = gap(z);
        if (n % 10 == 0) { double r = risk(z); if (!std::isfinite(r)) { bad = 1; break; } if (r <= .4) { hit = n * c.eta; break; } }
        if (n < steps) { opt.step(z, false); if (first < 0 && opt.disagreement > 0) first = (n + 1) * c.eta; }
      }
      printf("%.6g,%d,%.8g,%d,%.8g,%.8g,%lld,%.6g,%.6g,%.6g,%.6g,%.10g,%d\n", c.eta, c.b, c.delta, seed, hit, first,
             opt.disagreement, g[0], g[1], g[2], g[3], risk(z), bad);
      fflush(stdout);
    }
  }
}


==> anc/model.hpp <==
// Two-unit bias-free ReLU network f(x) = a_1 relu(<w_1,x>) + a_2 relu(<w_2,x>), x in R^2.
// Parameters z[i] = (a_i, w_i1, w_i2). Inputs are uniform on the disk of radius 2.
// Source label relu(x_1); target label |x|. Weight decay lam (0.05 unless a driver changes it).
#pragma once
#include <array>
#include <algorithm>
#include <cmath>
#include <cstdio>
#include <cstdlib>
#include <fstream>
#include <random>
#include <sstream>
#include <stdexcept>
#include <string>
#include <vector>

using P = std::array<std::array<double, 3>, 2>;
constexpr double pi = 3.14159265358979323846;
inline double lam = .05;

double wrap(double t) { return std::remainder(t, 2 * pi); }
// Arc-cosine kernel J(t) = E[relu(<u,x>) relu(<v,x>)] for unit vectors u, v at angle t (E|x|^2 = 2).
double kernel(double t) { t = std::abs(wrap(t)); return (std::sin(t) + (pi - t) * std::cos(t)) / (2 * pi); }
double dk(double t) { t = wrap(t); return -(pi - std::abs(t)) * std::sin(t) / (2 * pi); }

// Angle between the two hidden vectors, in [0, pi].
double gap(const P& z) {
  return std::abs(wrap(std::atan2(z[0][2], z[0][1]) - std::atan2(z[1][2], z[1][1])));
}

// Exact population target risk (without the weight-decay term).
double risk(const P& z) {
  double b[2], t[2];
  for (int i = 0; i < 2; i++) { b[i] = z[i][0] * std::hypot(z[i][1], z[i][2]); t[i] = std::atan2(z[i][2], z[i][1]); }
  return 1 + .25 * (b[0] * b[0] + b[1] * b[1]) + b[0] * b[1] * kernel(t[0] - t[1]) - (2 / pi) * (b[0] + b[1]);
}

// One Euler step of the population gradient flow ("GD"), source or target task.
void population_step(P& z, double eta, bool source) {
  P dz{}; double r[2], b[2], t[2];
  for (int i = 0; i < 2; i++) { r[i] = std::hypot(z[i][1], z[i][2]); b[i] = z[i][0] * r[i]; t[i] = std::atan2(z[i][2], z[i][1]); }
  for (int i = 0; i < 2; i++) {
    int j = 1 - i;
    double q = (source ? kernel(t[i]) : 2 / pi) - .5 * b[i] - b[j] * kernel(t[i] - t[j]);
    double angular = (source ? dk(t[i]) : 0) - b[j] * dk(t[i] - t[j]);
    double dr = z[i][0] * q - lam * r[i];
    dz[i][0] = r[i] * q - lam * z[i][0];
    dz[i][1] = dr * std::cos(t[i]) - z[i][0] * angular * std::sin(t[i]);
    dz[i][2] = dr * std::sin(t[i]) + z[i][0] * angular * std::cos(t[i]);
  }
  for (int i = 0; i < 2; i++) for (int j = 0; j < 3; j++) z[i][j] += eta * dz[i][j];
}

// Minibatch SGD with fresh samples from the disk. `disagreement` counts sampled inputs
// on which the two gates differ.
struct SGD {
  std::mt19937_64 gen;
  std::uniform_real_distribution<double> unif{0, 2 * pi};
  std::uniform_real_distribution<double> unit{0, 1};
  double eta; int batch; long long disagreement = 0;
  SGD(unsigned long seed, double e, int b) : gen(seed), eta(e), batch(b) {}
  void step(P& z, bool source) {
    P g{};
    for (int k = 0; k < batch; k++) {
      double theta = unif(gen), radius = 2 * std::sqrt(unit(gen));
      double x = radius * std::cos(theta), y = radius * std::sin(theta), h[2];
      for (int i = 0; i < 2; i++) h[i] = z[i][1] * x + z[i][2] * y;
      double err = z[0][0] * std::max(0., h[0]) + z[1][0] * std::max(0., h[1]) - (source ? std::max(0., x) : radius);
      if ((h[0] > 0) != (h[1] > 0)) disagreement++;
      for (int i = 0; i < 2; i++) {
        g[i][0] += err * std::max(0., h[i]);
        if (h[i] > 0) { g[i][1] += err * z[i][0] * x; g[i][2] += err * z[i][0] * y; }
      }
    }
    for (int i = 0; i < 2; i++) for (int j = 0; j < 3; j++) z[i][j] = (1 - eta * lam) * z[i][j] - eta * g[i][j] / batch;
  }
};

// Gaussian draw conditioned on D_0 (rejection sampling); used only to create initializations.csv.
P draw(std::mt19937_64& gen) {
  std::normal_distribution<double> normal;
  for (;;) {
    P z{};
    for (auto& a : z) for (auto& v : a) v = normal(gen);
    if (z[0][0] <= 0 || z[1][0] <= 0) continue;
    double t0 = std::atan2(z[0][2], z[0][1]), t1 = std::atan2(z[1][2], z[1][1]);
    if (t0 * t1 >= 0 || std::abs(t0 - t1) >= pi) continue;
    double B = z[0][0] * std::hypot(z[0][1], z[0][2]) + z[1][0] * std::hypot(z[1][1], z[1][2]);
    if (B < .75) return z;
  }
}

// Balanced checkpoint at source amplitude 0.9: a_i = |w_i| = sqrt(0.45), directions +-delta0/2.
P balanced(double delta0) {
  double s = std::sqrt(.45), a = delta0 / 2;
  return P{{{s, s * std::cos(a), s * std::sin(a)}, {s, s * std::cos(a), -s * std::sin(a)}}};
}

// The 64 saved Gaussian initializations (initializations.csv).
std::vector<P> load_inits(const std::string& path = "initializations.csv") {
  std::ifstream f(path);
  if (!f) throw std::runtime_error("cannot open " + path + " (run from this directory)");
  std::string line; std::getline(f, line);
  std::vector<P> out;
  while (std::getline(f, line)) {
    std::stringstream ss(line); std::string tok; std::vector<double> v;
    while (std::getline(ss, tok, ',')) v.push_back(std::stod(tok));
    if (v.size() != 7) throw std::runtime_error("bad row in " + path);
    out.push_back(P{{{v[1], v[2], v[3]}, {v[4], v[5], v[6]}}});
  }
  return out;
}


==> anc/paired_checkpoint.cpp <==
// Identical checkpoints (Figure 2, Figure 3a diamonds, Table 1).
// For each saved initialization: one source-SGD and one source-GD trajectory (eta=1e-3, b=16);
// checkpoints at T in {0,100,200,300,400}; from each checkpoint, target SGD and target GD through
// H=200, risk checked every ten updates, stop at risk <= 0.4. The target SGD stream depends only on
// (seed, T), so it is shared by the two source optimizers.
// Usage: paired_checkpoint [seeds=64] [H=200] > paired_checkpoint_H200.csv
#include "model.hpp"
int main(int argc, char** argv) {
  int seeds = argc > 1 ? atoi(argv[1]) : 64;
  double eta = .001, H = argc > 2 ? atof(argv[2]) : 200; int batch = 16;
  std::vector<P> inits = load_inits();
  printf("seed,T,source,target,start_gap,hit_time,final_risk,disagreements,exact_hidden_collinearity,nonfinite\n");
  for (int seed = 0; seed < seeds; seed++) {
    P init = inits[seed], ss = init, sg = init; SGD src(20260921 + seed, eta, batch); long n = 0;
    for (double T : {0., 100., 200., 300., 400.}) {
      while (n < std::lround(T / eta)) { src.step(ss, true); population_step(sg, eta, true); n++; }
      for (int source = 0; source < 2; source++) for (int target = 0; target < 2; target++) {
        P z = source ? sg : ss; double delta = gap(z), hit = -1; int exact = 0, bad = 0;
        SGD opt(93751 + seed + 100003 * std::lround(T), eta, batch);
        for (long k = 0; k <= std::lround(H / eta); k++) {
          if (k % 10 == 0) { double r = risk(z); if (!std::isfinite(r)) { bad = 1; break; } if (r <= .4) { hit = k * eta; break; } }
          if (k < std::lround(H / eta)) {
            if (target) population_step(z, eta, false); else opt.step(z, false);
            if (z[0][1] * z[1][2] == z[0][2] * z[1][1]) exact = 1;
          }
        }
        printf("%d,%.8g,%s,%s,%.17g,%.8g,%.17g,%lld,%d,%d\n", seed, T, source ? "population_GD" : "SGD",
               target ? "population_GD" : "SGD", delta, hit, risk(z), opt.disagreement, exact, bad);
        fflush(stdout);
      }
    }
  }
}


==> anc/population_convergence.cpp <==
// GD step-size check (Appendix J): for initializations 0-7, source GD to T=400 and target GD with
// eta in {1e-3, 5e-4, 2.5e-4}; risk checked every update.
// Usage: population_convergence > population_convergence.csv
#include "model.hpp"
int main() {
  std::vector<P> inits = load_inits();
  printf("seed,eta,T,hit_time,start_gap\n");
  for (int seed = 0; seed < 8; seed++) for (double eta : {.001, .0005, .00025}) {
    P z = inits[seed];
    for (long n = 0; n < std::lround(400 / eta); n++) population_step(z, eta, true);
    double d = gap(z), hit = -1;
    for (long n = 0; n <= std::lround(100 / eta); n++) {
      if (risk(z) <= .4) { hit = n * eta; break; }
      if (n < std::lround(100 / eta)) population_step(z, eta, false);
    }
    printf("%d,%.8g,400,%.8g,%.17g\n", seed, eta, hit, d);
  }
}

